Tool-calling retrieval versus vector RAG for a small Greek--English knowledge base: accuracy and robustness to how users type Greek

Assistants grounded in a small, frequently edited knowledge base can retrieve through tool calls to a live data interface or through vector retrieval-augmented generation (RAG). We compare the two on KyGround, a benchmark of 198 questions drawn from the published records of a Greek--English agricultural platform on Kythera, Greece, with answers verified automatically against the records and each question posed in up to nine forms, including Greek without accents, in capitals and in three Latin-script (Greeklish) schemes. With Claude Haiku 4.5 as router and answer model, a reconstruction of the platform's tool agent answered 71.6\% of canonical Greek questions correctly and vector RAG 95.3\% (difference $-23.6$ percentage points, 95\% CI $-33.1$ to $-15.1$). Letting the router write the vector query changed nothing, and placing the whole knowledge base of about 26,000 tokens in the prompt reached 99.3\%. The tool agent's losses arose in retrieval. Its literal searches returned nothing when the router's arguments did not occur verbatim in a record, for example when it transliterated Greek into Latin script or combined words that occur in a record but not as one phrase, and the agent then abstained. Unaccented and capitalised questions cost the tool agent about 20 points and vector RAG at most 2; accent-insensitive search removed this loss, and matching stemmed tokens raised the tool agent to 83.8\% on canonical Greek. Greeklish cost both designs about 21 to 32 points. Tool interfaces for community knowledge bases need search that tolerates how users type.

==> anc/README.md <==
# Ancillary files: aggregated results behind Paper I

Tables of the KyGround study (protocol v0.4; replies of Claude Haiku 4.5 after the cross-request contamination
correction), as written by the study's analysis code. All values are aggregates over benchmark items; the files
contain no questions, answers or record texts. Proportions are fractions (0 to 1) unless the column says otherwise;
`lo` and `hi` are 95% cluster-bootstrap limits (10,000 resamples).

| File | Content |
| --- | --- |
| `results/acc_by_form.csv` | Accuracy by condition and surface form (Figure 1, Tables 3 and 4) |
| `results/acc_contrasts.csv` | Paired contrasts on canonical Greek, with sign-flip, Holm and McNemar p values (H1 to H3) |
| `results/acc_robustness_gaps.csv` | Change in accuracy relative to canonical Greek, by condition and form |
| `results/acc_did.csv` | Difference between the gaps of C2 and C1 (difference-in-differences), by form |
| `results/acc_diagnostics.csv` | Decomposition of answers (Figure 2): correct, abstained, wrong with or without the gold record retrieved |
| `results/acc_by_quote.csv` | Accuracy on questions that quote a record's exact title and on the others |
| `results/acc_tool_behaviour.csv` | Tool calls per question, share of answers with any tool call, and share of answers in which at least one tool call returned no record (C2; C3 shares the router decisions of C2) |
| `results/ms_ablation.csv` | Accuracy of C2 under the three search normalisations (Table 5) |
| `results/ms_accuracy.csv`, `results/ms_gaps.csv`, `results/ms_contrasts.csv`, `results/ms_safety.csv` | The formatted tables of the full report, which labels C1q "C1q RAG + rewrite" ("C1q vector RAG, router query" in this paper) |

Condition codes: C0 closed book; C1 vector RAG; C1q vector RAG with router-formulated query; C2 tool retrieval
(reconstructed deployed design); C3 hybrid; C4 full context. Form codes: `el` canonical Greek, `en` English,
`el_noacc` Greek without accents, `el_caps` capitals, `grk_elot`, `grk_phon`, `grk_visual` Greeklish schemes,
`el_infl` other inflection, `el_colloq` colloquial wording.


==> anc/results/acc_by_form.csv <==
condition,form,n,acc,lo,hi,recall
C2,el,148,0.7162162162162162,0.6220918787767808,0.7988505747126436,0.7240993243243242
C2,en,148,0.7905405405405406,0.7012195121951219,0.864874448917002,0.7995493243243244
C2,el_noacc,148,0.4797297297297297,0.375,0.5918367346938775,0.4983108108108108
C2,el_caps,148,0.5202702702702703,0.41757451181911615,0.6277414700390426,0.5349094594594594
C2,grk_elot,148,0.40540540540540543,0.3028169014084507,0.5142857142857142,0.4200445945945946
C2,grk_phon,148,0.39864864864864863,0.2923076923076923,0.5151515151515151,0.4110358108108108
C2,grk_visual,148,0.40540540540540543,0.3172371740958789,0.5,0.4200452702702703
C2,el_infl,7,0.5714285714285714,0.14285714285714285,0.8571428571428571,0.5714285714285714
C2,el_colloq,58,0.6896551724137931,0.5454545454545454,0.8125,0.6896551724137931
C1,el,148,0.9527027027027027,0.912751677852349,0.9830508474576272,0.9673425675675675
C1,en,148,0.9459459459459459,0.9060341892811984,0.9790209790209791,0.9596851351351351
C1,el_noacc,148,0.9459459459459459,0.9051708406745532,0.9788732394366197,0.9622743243243245
C1,el_caps,148,0.9324324324324325,0.8835616438356164,0.9698795180722891,0.9572074324324323
C1,grk_elot,148,0.7432432432432432,0.6601274509803922,0.8194444444444444,0.7573195945945946
C1,grk_phon,148,0.722972972972973,0.6335877862595419,0.8050314465408805,0.7409905405405406
C1,grk_visual,148,0.6824324324324325,0.5757575757575758,0.7819590876632923,0.701577027027027
C1,el_infl,7,0.8571428571428571,0.5714285714285714,1.0,0.8571428571428571
C1,el_colloq,58,0.896551724137931,0.8035714285714286,0.9672131147540983,0.9267241379310345
C1q,el,148,0.9662162162162162,0.9319727891156463,0.9930555555555556,0.9774770270270271
C1q,en,148,0.9391891891891891,0.8992791813061178,0.9733362831858408,0.9610364864864867
C3,el,148,0.9662162162162162,0.9320956160241874,0.9931046291922532,0.9780405405405406
C3,en,148,0.9527027027027027,0.9159568372803667,0.9836065573770492,0.970383108108108
C4,el,148,0.9932432432432432,0.9772727272727273,1.0,0.9966216216216216
C4,en,148,0.972972972972973,0.9459459459459459,0.9935907643312102,0.9860358108108108
C0,el,148,0.12162162162162163,0.072992700729927,0.17796610169491525,0.1396391891891892
C0,en,148,0.10135135135135136,0.05555555555555555,0.15441176470588236,0.11373851351351352
C2@search=phrase_casefold,el,148,0.7162162162162162,0.6220918787767808,0.7988505747126436,0.7240993243243242
C2@search=phrase_casefold,el_noacc,148,0.4797297297297297,0.375,0.5918367346938775,0.4983108108108108
C2@search=phrase_casefold,el_caps,148,0.5202702702702703,0.41757451181911615,0.6277414700390426,0.5349094594594594
C2@search=phrase_casefold,grk_elot,148,0.40540540540540543,0.3028169014084507,0.5142857142857142,0.4200445945945946
C2@search=phrase_casefold,grk_phon,148,0.39864864864864863,0.2923076923076923,0.5151515151515151,0.4110358108108108
C2@search=phrase_casefold,grk_visual,148,0.40540540540540543,0.3172371740958789,0.5,0.4200452702702703
C2@search=phrase_casefold,el_infl,7,0.5714285714285714,0.14285714285714285,0.8571428571428571,0.5714285714285714
C2@search=phrase_casefold,el_colloq,58,0.6896551724137931,0.5454545454545454,0.8125,0.6896551724137931
C2@search=phrase_unaccent,el,148,0.7364864864864865,0.6438316800503858,0.81875,0.7443695945945945
C2@search=phrase_unaccent,el_noacc,148,0.7364864864864865,0.6453900709219859,0.8176470588235294,0.7573195945945946
C2@search=phrase_unaccent,el_caps,148,0.7297297297297297,0.6444407158836689,0.811696855775803,0.746620945945946
C2@search=phrase_unaccent,grk_elot,148,0.43243243243243246,0.3273782467532468,0.5443056699872668,0.45045
C2@search=phrase_unaccent,grk_phon,148,0.4391891891891892,0.3311677560849746,0.5531914893617021,0.45157635135135143
C2@search=phrase_unaccent,grk_visual,148,0.44594594594594594,0.3561643835616438,0.5401480828928601,0.46396418918918914
C2@search=phrase_unaccent,el_infl,7,0.5714285714285714,0.14285714285714285,0.8571428571428571,0.5714285714285714
C2@search=phrase_unaccent,el_colloq,58,0.6896551724137931,0.5454545454545454,0.8125,0.6896551724137931
C2@search=tokens_all_stem,el,148,0.8378378378378378,0.7763157894736842,0.891566265060241,0.8490993243243242
C2@search=tokens_all_stem,el_noacc,148,0.8378378378378378,0.7777619047619048,0.8947368421052632,0.8468466216216217
C2@search=tokens_all_stem,el_caps,148,0.8175675675675675,0.75,0.8835616438356164,0.8310804054054054
C2@search=tokens_all_stem,grk_elot,148,0.5135135135135135,0.40963855421686746,0.6223776223776224,0.5259006756756758
C2@search=tokens_all_stem,grk_phon,148,0.49324324324324326,0.3858684953782951,0.6046511627906976,0.5033783783783784
C2@search=tokens_all_stem,grk_visual,148,0.5202702702702703,0.4358974358974359,0.6078431372549019,0.5349101351351351
C2@search=tokens_all_stem,el_infl,7,0.7142857142857143,0.42857142857142855,1.0,0.7142857142857143
C2@search=tokens_all_stem,el_colloq,58,0.7413793103448276,0.6111111111111112,0.8507462686567164,0.7413793103448276


==> anc/results/acc_by_quote.csv <==
condition,quotes_title,n,acc
C0,False,43,0.11627906976744186
C0,True,105,0.12380952380952381
C1,False,43,0.9069767441860465
C1,True,105,0.9714285714285714
C1q,False,43,0.9069767441860465
C1q,True,105,0.9904761904761905
C2,False,43,0.46511627906976744
C2,True,105,0.819047619047619
C2@search=phrase_casefold,False,43,0.46511627906976744
C2@search=phrase_casefold,True,105,0.819047619047619
C2@search=phrase_unaccent,False,43,0.46511627906976744
C2@search=phrase_unaccent,True,105,0.8476190476190476
C2@search=tokens_all_stem,False,43,0.7209302325581395
C2@search=tokens_all_stem,True,105,0.8857142857142857
C3,False,43,0.9302325581395349
C3,True,105,0.9809523809523809
C4,False,43,0.9767441860465116
C4,True,105,1.0


==> anc/results/acc_contrasts.csv <==
a,b,n_pairs,n_clusters,acc_a,acc_b,diff,ci_lo,ci_hi,p_signflip,b_wins,a_wins,p_mcnemar,family,p_holm
C2,C1,148,79,0.7162162162162162,0.9527027027027027,-0.23648648648648649,-0.33116986516668045,-0.1511627906976744,4.999750012499375e-05,37,2,2.841261448338628e-09,primary,0.00014999250037498125
C2,C1q,148,79,0.7162162162162162,0.9662162162162162,-0.25,-0.34375,-0.16551724137931034,4.999750012499375e-05,38,1,1.4551915228366852e-10,primary,0.00014999250037498125
C2,C0,148,79,0.7162162162162162,0.12162162162162163,0.5945945945945946,0.48507462686567165,0.6913597883597883,4.999750012499375e-05,5,93,4.5236497809156325e-22,primary,0.00014999250037498125
C1,C0,148,79,0.9527027027027027,0.12162162162162163,0.831081081081081,0.7659574468085106,0.888235294117647,4.999750012499375e-05,0,123,1.88079096131566e-37,secondary,
C1q,C1,148,79,0.9662162162162162,0.9527027027027027,0.013513513513513514,-0.017964071856287425,0.048488005050505004,0.6875,2,4,0.6875,secondary,
C3,C2,148,79,0.9662162162162162,0.7162162162162162,0.25,0.16875,0.34074074074074073,4.999750012499375e-05,0,37,1.4551915228366852e-11,secondary,
C4,C2,148,79,0.9932432432432432,0.7162162162162162,0.27702702702702703,0.1949644694927714,0.3706293706293706,4.999750012499375e-05,0,41,9.094947017729282e-13,secondary,


==> anc/results/acc_diagnostics.csv <==
condition,n,correct,abstained,wrong_gold_in_context,wrong_gold_missing,gold_retrieved
C2,296,0.7533783783783784,0.19256756756756757,0.02364864864864865,0.030405405405405407,0.7567567567567568
C1,296,0.9493243243243243,0.013513513513513514,0.037162162162162164,0.0,0.9864864864864865
C1q,296,0.9527027027027027,0.0033783783783783786,0.04054054054054054,0.0033783783783783786,0.9831081081081081
C3,296,0.9594594594594594,0.006756756756756757,0.033783783783783786,0.0,0.9966216216216216
C4,296,0.9831081081081081,0.0,0.016891891891891893,0.0,1.0
C0,296,0.11148648648648649,0.8141891891891891,0.0,0.07432432432432433,0.0
C2@search=phrase_casefold,148,0.7162162162162162,0.22297297297297297,0.02027027027027027,0.04054054054054054,0.7162162162162162
C2@search=phrase_unaccent,148,0.7364864864864865,0.20945945945945946,0.02027027027027027,0.033783783783783786,0.7364864864864865
C2@search=tokens_all_stem,148,0.8378378378378378,0.0945945945945946,0.033783783783783786,0.033783783783783786,0.8581081081081081


==> anc/results/acc_did.csv <==
form,n_items,did,lo,hi
en,148,0.08108108108108109,-0.006666666666666667,0.16666666666666666
el_noacc,148,-0.22972972972972974,-0.3506517735995348,-0.1056338028169014
el_caps,148,-0.17567567567567569,-0.27906976744186046,-0.060339966295048036
grk_elot,148,-0.10135135135135136,-0.24550898203592814,0.052641547049441635
grk_phon,148,-0.08783783783783784,-0.24539877300613497,0.07947619733179759
grk_visual,148,-0.04054054054054054,-0.18292682926829268,0.1111111111111111
el_infl,7,0.0,-0.42857142857142855,0.42857142857142855
el_colloq,58,0.1206896551724138,0.0,0.2542372881355932


==> anc/results/acc_robustness_gaps.csv <==
condition,form,n_pairs,gap,lo,hi
C2,en,148,0.07432432432432433,0.0,0.14583333333333334
C1,en,148,-0.006756756756756757,-0.046361466194363155,0.033112582781456956
C1q,en,148,-0.02702702702702703,-0.05806451612903226,0.0
C3,en,148,-0.013513513513513514,-0.051094890510948905,0.023255813953488372
C4,en,148,-0.02027027027027027,-0.04964539007092199,0.007194244604316547
C0,en,148,-0.02027027027027027,-0.06716417910447761,0.022222222222222223
C2,el_noacc,148,-0.23648648648648649,-0.35665584415584417,-0.11381992113334308
C1,el_noacc,148,-0.006756756756756757,-0.035929220695300045,0.023442113681102297
C2@search=phrase_casefold,el_noacc,148,-0.23648648648648649,-0.35665584415584417,-0.11381992113334308
C2@search=phrase_unaccent,el_noacc,148,0.0,-0.08552631578947369,0.08955223880597014
C2@search=tokens_all_stem,el_noacc,148,0.0,-0.07142857142857142,0.07463035290835536
C2,el_caps,148,-0.19594594594594594,-0.2945205479452055,-0.08887254901960809
C1,el_caps,148,-0.02027027027027027,-0.062121506211180115,0.01911134247917683
C2@search=phrase_casefold,el_caps,148,-0.19594594594594594,-0.2945205479452055,-0.08887254901960809
C2@search=phrase_unaccent,el_caps,148,-0.006756756756756757,-0.07865168539325842,0.06944444444444445
C2@search=tokens_all_stem,el_caps,148,-0.02027027027027027,-0.08125,0.04724542455841666
C2,grk_elot,148,-0.3108108108108108,-0.4238428591995393,-0.1925925925925926
C1,grk_elot,148,-0.20945945945945946,-0.287772509265315,-0.13690476190476192
C2@search=phrase_casefold,grk_elot,148,-0.3108108108108108,-0.4238428591995393,-0.1925925925925926
C2@search=phrase_unaccent,grk_elot,148,-0.30405405405405406,-0.41791466396829413,-0.18518518518518517
C2@search=tokens_all_stem,grk_elot,148,-0.32432432432432434,-0.4383561643835616,-0.20155038759689922
C2,grk_phon,148,-0.31756756756756754,-0.43971738015893364,-0.18880105401844546
C1,grk_phon,148,-0.22972972972972974,-0.3162447257383966,-0.14935064935064934
C2@search=phrase_casefold,grk_phon,148,-0.31756756756756754,-0.43971738015893364,-0.18880105401844546
C2@search=phrase_unaccent,grk_phon,148,-0.2972972972972973,-0.4129201513341298,-0.17322456087219873
C2@search=tokens_all_stem,grk_phon,148,-0.34459459459459457,-0.4636891749655898,-0.21739130434782608
C2,grk_visual,148,-0.3108108108108108,-0.4166666666666667,-0.19863013698630136
C1,grk_visual,148,-0.2702702702702703,-0.3687511081560284,-0.1774193548387097
C2@search=phrase_casefold,grk_visual,148,-0.3108108108108108,-0.4166666666666667,-0.19863013698630136
C2@search=phrase_unaccent,grk_visual,148,-0.2905405405405405,-0.39080459770114945,-0.1823756432247
C2@search=tokens_all_stem,grk_visual,148,-0.31756756756756754,-0.4142876874506709,-0.2125984251968504
C2,el_infl,7,-0.14285714285714285,-0.42857142857142855,0.0
C1,el_infl,7,-0.14285714285714285,-0.42857142857142855,0.0
C2@search=phrase_casefold,el_infl,7,-0.14285714285714285,-0.42857142857142855,0.0
C2@search=phrase_unaccent,el_infl,7,-0.14285714285714285,-0.42857142857142855,0.0
C2@search=tokens_all_stem,el_infl,7,-0.2857142857142857,-0.5714285714285714,0.0
C2,el_colloq,58,0.05172413793103448,-0.07692307692307693,0.18000819672131135
C1,el_colloq,58,-0.06896551724137931,-0.16071428571428573,0.0
C2@search=phrase_casefold,el_colloq,58,0.05172413793103448,-0.07692307692307693,0.18000819672131135
C2@search=phrase_unaccent,el_colloq,58,0.034482758620689655,-0.09259259259259259,0.16071428571428573
C2@search=tokens_all_stem,el_colloq,58,-0.08620689655172414,-0.22807017543859648,0.05


==> anc/results/acc_tool_behaviour.csv <==
condition,mean_tool_calls,any_tool_call,empty_tool_result
C2,1.3783783783783783,0.9932432432432432,0.23310810810810811
C3,1.3783783783783783,0.9932432432432432,0.23310810810810811


==> anc/results/ms_ablation.csv <==
Condition,Greek,"Greek, no accents","Greek, capitals",Greeklish (ELOT),Greeklish (phonetic),Greeklish (visual),"Greek, other inflection","Greek, colloquial"
C2 tool retrieval [search=phrase_casefold],71.6 (62.2–79.9),48.0 (37.5–59.2),52.0 (41.8–62.8),40.5 (30.3–51.4),39.9 (29.2–51.5),40.5 (31.7–50.0),57.1 (14.3–85.7),69.0 (54.5–81.2)
C2 tool retrieval [search=phrase_unaccent],73.6 (64.4–81.9),73.6 (64.5–81.8),73.0 (64.4–81.2),43.2 (32.7–54.4),43.9 (33.1–55.3),44.6 (35.6–54.0),57.1 (14.3–85.7),69.0 (54.5–81.2)
C2 tool retrieval [search=tokens_all_stem],83.8 (77.6–89.2),83.8 (77.8–89.5),81.8 (75.0–88.4),51.4 (41.0–62.2),49.3 (38.6–60.5),52.0 (43.6–60.8),71.4 (42.9–100.0),74.1 (61.1–85.1)


==> anc/results/ms_accuracy.csv <==
Condition,Greek,English,"Greek, no accents","Greek, capitals",Greeklish (ELOT),Greeklish (phonetic),Greeklish (visual),"Greek, other inflection","Greek, colloquial"
C2 tool retrieval,71.6 (62.2–79.9),79.1 (70.1–86.5),48.0 (37.5–59.2),52.0 (41.8–62.8),40.5 (30.3–51.4),39.9 (29.2–51.5),40.5 (31.7–50.0),57.1 (14.3–85.7),69.0 (54.5–81.2)
C1 vector RAG,95.3 (91.3–98.3),94.6 (90.6–97.9),94.6 (90.5–97.9),93.2 (88.4–97.0),74.3 (66.0–81.9),72.3 (63.4–80.5),68.2 (57.6–78.2),85.7 (57.1–100.0),89.7 (80.4–96.7)
C1q RAG + rewrite,96.6 (93.2–99.3),93.9 (89.9–97.3),,,,,,,
C3 hybrid,96.6 (93.2–99.3),95.3 (91.6–98.4),,,,,,,
C4 full context,99.3 (97.7–100.0),97.3 (94.6–99.4),,,,,,,
C0 closed book,12.2 (7.3–17.8),10.1 (5.6–15.4),,,,,,,


==> anc/results/ms_contrasts.csv <==
Contrast,Family,Pairs (clusters),"Accuracy, % (first)","Accuracy, % (second)","Difference, pp (95% CI)",p (sign-flip),p (Holm),p (McNemar)
C2 − C1,primary,148 (79),71.6,95.3,−23.6 (−33.1 to −15.1),<0.001,<0.001,<0.001
C2 − C1q,primary,148 (79),71.6,96.6,−25.0 (−34.4 to −16.6),<0.001,<0.001,<0.001
C2 − C0,primary,148 (79),71.6,12.2,+59.5 (+48.5 to +69.1),<0.001,<0.001,<0.001
C1 − C0,secondary,148 (79),95.3,12.2,+83.1 (+76.6 to +88.8),<0.001,,<0.001
C1q − C1,secondary,148 (79),96.6,95.3,+1.4 (−1.8 to +4.8),0.688,,0.688
C3 − C2,secondary,148 (79),96.6,71.6,+25.0 (+16.9 to +34.1),<0.001,,<0.001
C4 − C2,secondary,148 (79),99.3,71.6,+27.7 (+19.5 to +37.1),<0.001,,<0.001


==> anc/results/ms_gaps.csv <==
Condition,English,"Greek, no accents","Greek, capitals",Greeklish (ELOT),Greeklish (phonetic),Greeklish (visual),"Greek, other inflection","Greek, colloquial"
C2 tool retrieval,+7.4 (+0.0 to +14.6),−23.6 (−35.7 to −11.4),−19.6 (−29.5 to −8.9),−31.1 (−42.4 to −19.3),−31.8 (−44.0 to −18.9),−31.1 (−41.7 to −19.9),−14.3 (−42.9 to +0.0),+5.2 (−7.7 to +18.0)
C1 vector RAG,−0.7 (−4.6 to +3.3),−0.7 (−3.6 to +2.3),−2.0 (−6.2 to +1.9),−20.9 (−28.8 to −13.7),−23.0 (−31.6 to −14.9),−27.0 (−36.9 to −17.7),−14.3 (−42.9 to +0.0),−6.9 (−16.1 to +0.0)
C1q RAG + rewrite,−2.7 (−5.8 to +0.0),,,,,,,
C3 hybrid,−1.4 (−5.1 to +2.3),,,,,,,
C4 full context,−2.0 (−5.0 to +0.7),,,,,,,
C0 closed book,−2.0 (−6.7 to +2.2),,,,,,,
C2 − C1 (difference-in-differences),+8.1 (−0.7 to +16.7),−23.0 (−35.1 to −10.6),−17.6 (−27.9 to −6.0),−10.1 (−24.6 to +5.3),−8.8 (−24.5 to +7.9),−4.1 (−18.3 to +11.1),+0.0 (−42.9 to +42.9),+12.1 (+0.0 to +25.4)


==> anc/results/ms_safety.csv <==
Condition,"Unanswerable: answered instead of abstaining, % (95% CI)","Price on request: number given, % (95% CI)"
C2 tool retrieval,10.0 (2.8–30.1); n = 20,0.0 (0.0–16.8); n = 20
C1 vector RAG,0.0 (0.0–16.1); n = 20,0.0 (0.0–16.8); n = 20
C1q RAG + rewrite,5.0 (0.9–23.6); n = 20,0.0 (0.0–16.8); n = 20
C3 hybrid,10.0 (2.8–30.1); n = 20,0.0 (0.0–16.8); n = 20
C4 full context,10.0 (2.8–30.1); n = 20,0.0 (0.0–16.8); n = 20
C0 closed book,10.0 (2.8–30.1); n = 20,0.0 (0.0–16.8); n = 20

